Finite-field Krasner quotients: isomorphism thresholds, characteristics, and censuses

We study Krasner quotient hyperfields arising from finite fields, $F_q/G_r$, where $G_r\le F_q^\times$ has index $r$. Building on the structure theorem of Baker--Jin, we determine the characteristic and C-characteristic of all sufficiently large such quotients: they depend only on the parity of $r$ and, when $r$ is even, on the residue class of $q$ modulo $2r$. In particular, the two Baker--Jin stable classes for even $r$ are separated by characteristic $2$ versus $3$, while the C-characteristic is always $1$. We complement this structural result with a computational laboratory: sharp Weil thresholds for Baker--Jin large-$q$ isomorphism, empirical minimal stabilization bounds $N_r^{\mathrm{emp}}$, complete finite-field quotient atlases for hyperfield orders $n\le 7$, and comparisons with the enumerations of Ameri--Eyvazi--Ho\v{s}kov\'a-Mayerov\'a (orders $\le 6$) and Massouros--Massouros (order $7$). Among other findings, exactly $15$ isomorphism types of order $7$ arise as finite-field quotients, out of $277$ hyperfields of that order -- a concrete data point toward the Baker--Jin rarity conjecture for quotients. All algorithms and tables are available in an open-source package suitable for independent verification and arXiv ancillary material.

==> anc/README.txt <==
Ancillary data tables for:
  Finite-field Krasner quotients: isomorphism thresholds, characteristics, and censuses

nr_comparison.csv            - empirical N_r vs Baker-Jin bounds
stable_invariants_check.csv  - verification of stable char/C-char
qfin_vs_H.csv                - Q_fin vs literature H_n
order7_classes.csv           - finite-field quotient classes of order 7

Software: https://github.com/linzialessandro/Quotients-of-Finite-Fields-Optimized (v0.1.0)


==> anc/nr_comparison.csv <==
r,N_emp,N_remark12,N_safe_r4,N_lower,n_exceptions,max_q
2,6,6,16,,2,56
3,17,17,81,5,4,67
4,42,56,256,10,7,106
5,102,171,625,,7,257
6,278,434,1296,26,18,652
7,492,940,2401,,8,1411
8,762,1810,4096,50,18,2716


==> anc/order7_classes.csv <==
class_id,stable,char,c_char,n_fields,sample_qs,residues
12,True,3.0,1.0,24,103;127;151;163;199;211;271;283;307;331;343;367,even_1
14,True,2.0,1.0,23,121;169;181;193;229;241;289;313;337;349;361;373,even_0
0,False,7.0,7.0,1,7,even_1
1,False,2.0,2.0,1,13,even_0
2,False,3.0,3.0,1,19,even_1
3,False,2.0,1.0,1,25,even_0
4,False,5.0,1.0,1,31,even_1
5,False,2.0,1.0,1,37,even_0
6,False,3.0,2.0,1,43,even_1
7,False,2.0,2.0,1,49,even_0
8,False,2.0,2.0,1,61,even_0
9,False,4.0,1.0,4,67;79;139;223,even_1
10,False,2.0,1.0,1,73,even_0
11,False,2.0,2.0,3,97;157;277,even_0
13,False,2.0,1.0,1,109,even_0


==> anc/qfin_vs_H.csv <==
order_n,r,H_literature,Q_fin,ratio,complete
2,1,2,2,1.0,True
3,2,5,4,0.8,True
4,3,7,4,0.5714,True
5,4,27,9,0.3333,True
6,5,16,7,0.4375,True
7,6,277,15,0.0542,True


==> anc/stable_invariants_check.csv <==
r,n_large,n_match,N_r
2,17,17,6
3,9,9,17
4,6,6,56
5,6,6,171
6,18,18,434
7,10,10,940
8,31,31,1810

